What a Deletion Certificate Covers, and Where It Expires: Auditable Removal from a Support-Vector Memory

We study deletion in a context memory that fits a support-vector boundary around stored keys and uses the resulting nonnegative coefficients to weight their values. An exactly zero coefficient lets us remove a key without changing the current normalized readout. In a three-key construction, however, a later admission makes the discarded key active in a solve over the full history. For a positive-weight key, a decremental update targets a refit on the remaining keys at the original coefficient cap, under its stated assumptions. Earlier standalone comparisons show close typical gate-score agreement, while similar keys with different values can yield larger readout differences. The journal extension tests chained deletions and admissions, checking coefficient feasibility and optimality conditions in both returned states and fresh references. The initial audit completes 66 of 80 trajectories and exposes numerical failures. A separately checked wrapper completes all 5,120 scheduled operations at unchanged acceptance thresholds, with eight initialization rescues and 84 update rescues. Its largest readout difference is 0.5273% of retained-value range. These finite results support explicit acceptance and rescue rules for the evaluated memory edits. They do not extend the current-state removal guarantee to arbitrary future admissions.

==> make_v3_figures.py <==
"""Render the tracked deletion audit and matched-budget selection results."""
from __future__ import annotations

import json
from pathlib import Path

import matplotlib

matplotlib.use("Agg")
matplotlib.rcParams.update(
    {
        "font.family": "DejaVu Sans",
        "font.size": 10.0,
        "pdf.fonttype": 42,
        "ps.fonttype": 42,
        "svg.fonttype": "none",
    }
)
import matplotlib.pyplot as plt
import numpy as np

HERE = Path(__file__).resolve().parent
FIGS = HERE / "figs"
DATA = json.loads((HERE / "data/v3_evidence.json").read_text())

BLUE, AMBER, GREEN, RED, INK = (
    "#3b5bdb",
    "#f08c00",
    "#2f9e44",
    "#e03131",
    "#263238",
)


def selection_scope() -> Path:
    """Plot source-free aggregates; the clinical panel is the held-out control."""
    selection = DATA["selection"]
    rare = selection["skewed_redundancy_rare_recall"]
    clinical = selection["mimic_held_out_spo2_retention"]
    panels = (
        ("(a) Skewed redundancy", "Rare-group recall",
         [rare[k] for k in ("SV gate", "Oracle H2O-style", "Random", "Recency")],
         ["SV gate", "Attention-mass\nproxy", "Random", "Recency"]),
        ("(b) Held-out SpO2 control", "Event-hour retention",
         [clinical[k] for k in ("SV gate", "H2O", "Random", "Recency")],
         ["SV gate", "Similarity-density\nproxy", "Random", "Recency"]),
    )
    fig, axes = plt.subplots(1, 2, figsize=(10.0, 3.8))
    for ax, (title, ylabel, values, labels) in zip(axes, panels):
        ax.bar(np.arange(4), values, color=[BLUE, RED, "#9aa0a6", GREEN])
        ax.set(ylim=(0, 1), ylabel=ylabel)
        ax.set_xticks(np.arange(4), labels, fontsize=9)
        ax.set_title(title, loc="left", fontsize=11)
        for x, value in enumerate(values):
            ax.text(x, value + 0.025, f"{value:.3f}", ha="center", fontsize=9)
        for spine in ("top", "right"):
            ax.spines[spine].set_visible(False)
    fig.suptitle("Matched-budget aggregate selection probes", fontsize=12)
    fig.tight_layout()
    # Keep the existing manuscript asset name; historical releases are unchanged.
    out = FIGS / "selection_scope_v2.png"
    fig.savefig(out, dpi=300, bbox_inches="tight")
    plt.close(fig)
    return out


def deletion_evidence() -> Path:
    regimes = DATA["fixed_c_deletion"]["regimes"]
    names = list(regimes)
    x = np.arange(len(names))
    median = [regimes[n]["median"] for n in names]
    p95 = [regimes[n]["p95"] for n in names]
    worst = [regimes[n]["worst"] for n in names]
    decay = [regimes[n]["decay_median"] for n in names]

    fig, ax = plt.subplots(1, 1, figsize=(7.0, 3.3))
    width = 0.2
    ax.bar(x - 1.5 * width, median, width, color=BLUE, label="deletion, median")
    ax.bar(x - 0.5 * width, p95, width, color=AMBER, label="deletion, 95th pct")
    ax.bar(x + 0.5 * width, worst, width, color=GREEN, label="deletion, worst")
    ax.bar(
        x + 1.5 * width,
        decay,
        width,
        color=RED,
        label="coefficient decay, median",
    )
    ax.set_yscale("log")
    ax.set_ylim(bottom=1e-13)
    ax.set_ylabel("maximum gate-score error from refit")
    ax.set_xticks(x, names, rotation=15, ha="right")
    ax.tick_params(axis="both", colors=INK)
    for spine in ("top", "right"):
        ax.spines[spine].set_visible(False)
    ax.legend(
        frameon=False,
        fontsize=8.0,
        ncol=4,
        loc="lower center",
        bbox_to_anchor=(0.5, 1.0),
        columnspacing=1.2,
        handlelength=1.4,
    )
    fig.tight_layout()
    out = FIGS / "deletion_evidence_v3.png"
    fig.savefig(out, dpi=300, bbox_inches="tight")
    plt.close(fig)
    return out


if __name__ == "__main__":
    print(f"wrote {selection_scope()}")
    print(f"wrote {deletion_evidence()}")

